Resonant Slepton Production Yields CMS $eejj$ and $ejj$ Missing $p_T$ Excesses

Recent CMS searches for di-leptoquark production report local excesses of 2.4$\sigma$ in a $eejj$ channel and 2.6$\sigma$ in a $ejj$ missing $p_T$ channel. Here, we simultaneously explain both excesses with resonant slepton production in ${\mathcal R}-$parity violating supersymmetry (SUSY). We consider resonant slepton production, which decays to a lepton and a chargino/neutralino, followed by three-body decays of the neutralino/chargino via an $\mathcal{R}-$parity violating coupling. There are regions of parameter space which are also compatible at the 95% confidence level (CL) with a 2.8$\sigma$ $eejj$ excess in a recent CMS $W_R$ search, while being compatible with other direct search constraints. Phase-II of the GERDA neutrinoless double beta decay ($0\nu\beta\beta$) experiment will probe a sizeable portion of the good-fit region.

==> anc/DIJET-I-900 <==
  0.36200000700000001        1908.3263199999999     
  0.36200000700000001        1999.3467900000001     
  0.38800000000000001        1814.6254400000000     
  0.38800000000000001        1910.0653100000000     
  0.38800000000000001        2001.0196800000001     
  0.38800000000000001        2130.2752999999998     
  0.41400002299999999        1816.5701799999999     
  0.41400002299999999        1911.9240400000001     
  0.41400002299999999        2002.8079800000000     
  0.41400002299999999        2131.9803000000002     
  0.41400002299999999        2213.9674300000001     
  0.44000001599999999        1818.6398200000001     
  0.44000001599999999        1913.9024199999999     
  0.44000001599999999        2004.7116300000000     
  0.44000001599999999        2133.7955800000000     
  0.44000001599999999        2215.7361900000001     
  0.46600000899999999        1820.8342299999999     
  0.46600000899999999        1916.0003800000000     
  0.46600000899999999        2006.7306000000001     
  0.46600000899999999        2135.7211600000001     
  0.46600000899999999        2217.6125999999999     
  0.49200000199999999        1823.1533500000000     
  0.49200000199999999        1918.2178799999999     
  0.49200000199999999        2008.8649000000000     
  0.49200000199999999        2137.7570799999999     
  0.49200000199999999        2219.5967400000000     


0.37 1.8 1
0.35 1.9 1
0.35 2.0 1
0.37 2.125 1
0.4  2.2 1


0.15 2.004826


==> anc/DIJET-III-900 <==
  0.28399999799999998        1915.6187199999999     
  0.28399999799999998        2017.5442200000000     
  0.30999999099999997        1916.9970599999999     
  0.30999999099999997        2018.8633100000000     
  0.30999999099999997        2115.7712700000002     
  0.33600001400000001        1810.9187300000001     
  0.33600001400000001        1918.4953599999999     
  0.33600001400000001        2020.2973900000000     
  0.33600001400000001        2117.1534299999998     
  0.33600001400000001        2209.7071200000000     
  0.36200000700000001        1812.6232800000000     
  0.36200000700000001        1920.1134600000000     
  0.36200000700000001        2021.8463400000001     
  0.36200000700000001        2118.6464799999999     
  0.36200000700000001        2211.1546300000000     
  0.38800000000000001        1814.4536000000001     
  0.38800000000000001        1921.8512499999999     
  0.38800000000000001        2023.5100800000000     
  0.38800000000000001        2120.2503700000002     
  0.38800000000000001        2212.7097699999999     
  0.41400002299999999        1816.4095000000000     
  0.41400002299999999        1923.7085900000000     
  0.41400002299999999        2025.2885500000000     
  0.41400002299999999        2121.9650600000000     
  0.41400002299999999        2214.3725199999999     
  0.44000001599999999        1818.4907900000001     
  0.44000001599999999        1925.6853599999999     
  0.44000001599999999        2027.1816699999999     
  0.44000001599999999        2123.7905400000000     
  0.44000001599999999        2216.1428900000001     
  0.46600000899999999        1820.6973200000000     
  0.46600000899999999        1927.7814699999999     
  0.46600000899999999        2029.1893900000000     
  0.46600000899999999        2125.7267900000002     
  0.46600000899999999        2218.0209199999999     
  0.49200000199999999        1823.0289499999999     
  0.49200000199999999        1929.9968600000000     
  0.49200000199999999        2031.3117099999999     
  0.49200000199999999        2127.7738399999998     
  0.49200000199999999        2220.0066499999998     


  0.33600001400000001        1.8 1
  0.28399999799999998        1.9 1
  0.28399999799999998        1.9 1
  0.31 2.1 1
  0.336 2.2 1 


  0.15 2.004826


==> anc/DIJET-IV-900 <==
  0.36764705900000000        1904.7839300000001     
  0.36764705900000000        2007.2681900000000     
  0.39411764700000002        1905.4466700000000     
  0.39411764700000002        2007.9156800000001     
  0.39411764700000002        2105.4339799999998     
  0.42058823499999998        1798.0404699999999     
  0.42058823499999998        1906.2593999999999     
  0.42058823499999998        2008.7065200000000     
  0.42058823499999998        2106.2109399999999     
  0.42058823499999998        2199.4375300000002     
  0.44705882400000002        1799.0438600000000     
  0.44705882400000002        1907.2223200000001     
  0.44705882400000002        2009.6408899999999     
  0.44705882400000002        2107.1260499999999     
  0.44705882400000002        2200.3406399999999     
  0.47352941199999998        1800.2059999999999     
  0.47352941199999998        1908.3356799999999     
  0.47352941199999998        2010.7044200000000     
  0.47352941199999998        2108.2045199999998     
  0.47352941199999998        2201.3777300000002     
  0.50000000000000000        1801.5272700000000     
  0.50000000000000000        1909.5998300000001     
  0.50000000000000000        2011.9412800000000     
  0.50000000000000000        2109.3717099999999     
  0.50000000000000000        2202.5490900000000     


  0.41        1.8 1
  0.35000000        1.9 1
    0.35000000      2.0 1
  0.38        2.1 1
  0.41 2.2 1


  0.15 2.004826


==> anc/a.gnu <==
set terminal pdfcairo enhanced font "Helvetica" 

set label 1 "Allanach, Biswas, Mitra, Mondal, 2014" at 1.8,0.46 font \
"Helvetica,10"

set xtics 0.1

set xlabel "m_l/TeV"
set ylabel "{/Symbol l}@_{111}'

set style fill transparent solid 0.2 border

unset key
set output '../parmscan-set4-900.pdf'
set label 3 at 1.8,0.23 "GERDA Phase-II Reach" rotate by 7 front
set label 4 at 1.8,0.36 "0{/Symbol nbb}" rotate by 15 front
set label 5 at 2.0,0.36 "CMS di-jets" rotate by 12 front
set label 6 at 1.9,0.125 "M_{LQ}=700" rotate by 7 front

plot [1.8:2.2] [0.05:0.45] "p-4eejj-900.poly.data" u 1:2 tit "LQ eejj" w filledcurves lc 1, \
"p-4evjj-900.poly.data" u 1:2 tit "LQ e{/Symbol n}jj" w filledcurves lc 3, \
"p-4wr-900.poly.data" u 1:2 tit "W_R" w filledcurves lc 2, \
"s4-900.data" i 0 u 1:2:3 notit w l lc 7 lw 4, \
"DIJET-IV-900" i 1 u 2:1 notit w l lw 4 lc 4, \
"s4-900.data" i 1 u 1:2:3 notit w l lw 4 lc 0, \
"p-4mlq700.data" u 1:2 notit w l lw 4 lc 5 lt 5

set output '../parmscan-set3-900.pdf'
unset label 2
unset label 6
set label 3 at 1.8,0.275 "GERDA Phase-II Reach" rotate by 6 front
set label 4 at 1.8,0.43 "0{/Symbol nbb}" front
set label 5 at 1.81,0.35 "CMS di-jets" rotate by -15 front
set label 6 at 1.9,0.16 "M_{LQ}=700" rotate by 9 front
plot [1.8:2.2] [0.05:0.45] "p-3eejj-900.poly.data" u 1:2 tit "LQ eejj" w filledcurves lc 1, \
"p-3evjj-900.poly.data" u 1:2 tit "LQ e{/Symbol n}jj" w filledcurves lc 3, \
"p-3wr-900.poly.data" u 1:2 tit "W_R" w filledcurves lc 2, \
"p-3mlq700.data" u 1:2 notit w l lw 4 lc 5 lt 5, \
"DIJET-III-900" i 2 u 2:1 notit w p pt 1 lw 4 lc 0, \
"DIJET-III-900" i 1 u 2:1:3 notit w l lw 4 lc 4, \
"s3-900.data" i 0 u 1:2:3 notit w l lc 7 lw 4, \
"s3-900.data" i 1 u 1:2:3 notit w l lw 4 lc 0

set output '../parmscan-set1-900.pdf'
unset label 2
set key at 2.2,0.15
set label 3 at 1.96,0.26 "GERDA Phase-II Reach" rotate by 6 front
set label 4 at 2,0.42 "0{/Symbol nbb}" rotate by 13 front
set label 5 at 2.14,0.39 "CMS di-jets" rotate by 14 front
set label 6 at 1.88,0.38 "M_{LQ}=700" rotate by 43 front
plot [1.8:2.2] [0.05:0.45] "p-1eejj-900.poly.data" u 1:2 tit "LQ eejj" w filledcurves lc 1, \
"p-1evjj-900.poly.data" u 1:2 tit "LQ e{/Symbol n}jj" w filledcurves lc 3, \
"p-1wr-900.poly.data" u 1:2 tit "W_R" w filledcurves lc 2, \
"DIJET-I-900" i 1 u 2:1 notit w l lw 4 lc 4, \
"s1-900.data" i 0 u 1:2:3 notit w l lc 7 lw 4, \
"s1-900.data" i 1 u 1:2:3 notit w l lc 0 lw 4, \
"p-1mlq700.data" u 1:2 notit w l lw 4 lc 5 lt 5




==> anc/fig5a-data <==
850.0 9.959389080581511       801.54     898.59     6.9385678787371665   13.153690504363663 
950.0 6.03136642045301        898.780    995.835    3.528735020846747     8.483428982440678
1050.0 6.100814372878732      1002.521   1099.577   3.528735020846747     8.483428982440678
1150.0 3.968755960473537      1103.076   1196.784   2.0395004690050467    5.994842503189391
1250.0 6.095001947529127      1203.325   1293.686   3.528735020846749     8.483428982440678
1350.0 1.0184424850756453     1301.037   1398.086   0.09818914810154665   1.9306977288832465
1450.0 0.00000000000          0.000000   0.000000   0.00000000000000000   0.0000000000000000
1550.0 0.00000000000          0.000000   0.000000   0.00000000000000000   0.0000000000000000
1650.0 1.9819775823594246     1598.643   1695.698   0.5779692884153301    3.279993747771739
1750.0 0.9916787469567612     1699.297   1796.352   0.098189148101547     1.9663045929337573



==> anc/fig5a-sig+backg <==
 X, SIG,   BACKG,   SIG+BACKG
   650.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   750.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   850.00000000000000       0.25721688422344846        3.2677583504481671        3.5249752346716154     
   950.00000000000000       0.91558600871512841        6.2121541594410639        7.1277401681561923     
   1050.0000000000000        1.5207025451413994        2.4328199179167367        3.9535224630581363     
   1150.0000000000000        2.3909471698668407        2.4806198908836175        4.8715670607504578     
   1250.0000000000000        3.1387524601208261        3.0129356745454032        6.1516881346662293     
   1350.0000000000000        3.8685298649714372        1.7762642490962306        5.6447941140676683     
   1450.0000000000000        5.2790034840317670       0.95058914508636072        6.2295926291181276     
   1550.0000000000000        6.6628668657603480       0.22414743041595819        6.8870142961763063     
   1650.0000000000000        7.7014194932084834       0.10000000000000001        7.8014194932084830     
   1750.0000000000000        6.5974038693045518       0.10000000000000001        6.6974038693045514     
   1850.0000000000000        5.1345247870244801       0.18398348214425098        5.3185082691687313     
   1950.0000000000000        2.1840741352023079       0.11286250052953689        2.2969366357318446     
   2050.0000000000000       0.42597253442040750       0.19491165255655146       0.62088418697695902     
   2150.0000000000000       8.13971547964344871E-002   0.0000000000000000       8.13971547964344871E-002
   2250.0000000000000       4.75629179425714477E-002   0.0000000000000000       4.75629179425714477E-002
   2350.0000000000000       1.88589535480861090E-002   0.0000000000000000       1.88589535480861090E-002
   2450.0000000000000       4.71473838702152724E-003   0.0000000000000000       4.71473838702152724E-003
   2550.0000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   2650.0000000000000       1.02605449187554033E-002   0.0000000000000000       1.02605449187554033E-002
   2750.0000000000000       1.02605449187554033E-002   0.0000000000000000       1.02605449187554033E-002


==> anc/fig5a-sig+backg_900 <==
 # X, SIG (S),   BACKG (B),   SIG+BACKG (S+B)
   50.000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   150.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   250.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   350.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   450.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   550.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   650.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   750.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   850.00000000000000       0.12141042878102275        3.2677583504481671        3.3891687792291898     
   950.00000000000000       0.43617820710219285        6.2121541594410639        6.6483323665432570     
   1050.0000000000000       0.71946920759124600        2.4328199179167367        3.1522891255079828     
   1150.0000000000000       0.89483982694161213        2.4806198908836175        3.3754597178252297     
   1250.0000000000000        1.2275943354525634        3.0129356745454032        4.2405300099979666     
   1350.0000000000000        1.5918256217956315        1.7762642490962306        3.3680898708918621     
   1450.0000000000000        1.7851829713357790       0.95058914508636072        2.7357721164221398     
   1550.0000000000000        2.5810957822335947       0.22414743041595819        2.8052432126495530     
   1650.0000000000000        3.1206976879270294       0.10000000000000001        3.2206976879270295     
   1750.0000000000000        3.3005649898248404       0.10000000000000001        3.4005649898248405     
   1850.0000000000000        2.5676057345912588       0.18398348214425098        2.7515892167355096     
   1950.0000000000000        1.0657137637445329       0.11286250052953689        1.1785762642740698     
   2050.0000000000000       0.20235071463503793       0.19491165255655146       0.39726236719158936     
   2150.0000000000000       6.29535556642340094E-002   0.0000000000000000       6.29535556642340094E-002
   2250.0000000000000       2.24834127372264374E-002   0.0000000000000000       2.24834127372264374E-002
   2350.0000000000000       2.24834127372264374E-002   0.0000000000000000       2.24834127372264374E-002
   2450.0000000000000       8.99336509489057426E-003   0.0000000000000000       8.99336509489057426E-003
   2550.0000000000000       4.49668254744528713E-003   0.0000000000000000       4.49668254744528713E-003
   2650.0000000000000       4.49668254744528713E-003   0.0000000000000000       4.49668254744528713E-003
   2750.0000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   2850.0000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   2950.0000000000000       4.49668254744528713E-003   0.0000000000000000       4.49668254744528713E-003
     
 # S_tot=   19.744933065832249      B_tot=   21.049046453063880      (S+B)_tot=   40.793979518896130     


==> anc/fig5b-data <==
352.1434820647419 10.059753107194206  303.68795268788614  404.3590936274831  6.756207358829112   13.26698619485447  
450.5686789151357 16.396370983933654  404.53186258223127  501.85394378364    12.333578686846975  20.18136304501808  
548.9938757655293 7.120699180842951   504.9039803309181   602.2194165725291  4.441449745451512   9.554281212853674   
649.6062992125986 3.0924133684058064  605.2694531198085   699.2291846634325  1.3086746297529939  4.691234351076015   


==> anc/fig5b-sig+backg <==
 X, SIG,   BACKG,   SIG+BACKG
   50.000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   150.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   250.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   350.00000000000000        3.7451155987641651        6.8295942765421671        10.574709875306333     
   450.00000000000000        10.601957886245051        9.1576373158043491        19.759595202049400     
   550.00000000000000        12.127535090065528        2.5690139015984887        14.696548991664017     
   650.00000000000000        11.011293001070257        1.5451109143211930        12.556403915391449     
   750.00000000000000        7.1637158167096411       0.31086297727374379        7.4745787939833850     
   850.00000000000000        1.3799636547853167       0.32326161634837680        1.7032252711336935     
   950.00000000000000       0.16223491192940920       0.12894467059017875       0.29117958251958798     
   1050.0000000000000       3.42497709262192182E-002   0.0000000000000000       3.42497709262192182E-002
   1150.0000000000000       1.92744876204422808E-002   0.0000000000000000       1.92744876204422808E-002
   1250.0000000000000       4.71473838702152724E-003   0.0000000000000000       4.71473838702152724E-003
   1350.0000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   1450.0000000000000       9.84501084639922974E-003   0.0000000000000000       9.84501084639922974E-003
   1550.0000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   1650.0000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   1750.0000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   1850.0000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   1950.0000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     


==> anc/fig5b-sig+backg_900 <==
 # X, SIG (S),   BACKG (B),   SIG+BACKG (S+B)
   50.000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   150.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   250.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   350.00000000000000        1.7492095109562167        6.8295942765421671        8.5788037874983836     
   450.00000000000000        5.2476285328686503        9.1576373158043491        14.405265848673000     
   550.00000000000000        5.7962238036569751        2.5690139015984887        8.3652377052554634     
   650.00000000000000        4.9373574370949251        1.5451109143211930        6.4824683514161183     
   750.00000000000000        1.7806862887883337       0.31086297727374379        2.0915492660620774     
   850.00000000000000       0.20684739718248318       0.32326161634837680       0.53010901353085993     
   950.00000000000000       1.34900476423358597E-002  0.12894467059017875       0.14243471823251461     
   1050.0000000000000       8.99336509489057426E-003   0.0000000000000000       8.99336509489057426E-003
   1150.0000000000000       4.49668254744528713E-003   0.0000000000000000       4.49668254744528713E-003
   1250.0000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   1350.0000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   1450.0000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   1550.0000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   1650.0000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   1750.0000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   1850.0000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   1950.0000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
     
 # S_tot=   19.744933065832253      B_tot=   20.864425672478497      (S+B)_tot=   40.609358738310746     


==> anc/fig8a-data <==
1046.8494374896397 5.991769547325104      1007.369     1103.8843     3.5310231106399765    8.426406871776747
1148.4256196262425 1.9917695473251043     1106.5680    1199.0695     0.5677797127785742    3.354416428998087
1245.3928924059298 0.9382716049382724     1206.7674    1299.260      0.0146723538864046    1.947754978420532
1345.6609947172315 2.9629629629629655     1307.9679    1404.4824     1.2690913067985803    4.683307673540117
1445.7092819614713 3.9835390946502067     1412.87027   1501.34188    2.0213523131672555    5.962763854185068
1747.1514129424231 0.9711934156378594     1705.4255    1793.88876    0.0104658304097998    1.943514802756112
2745.3928924059305 0.9382716049382719     2706.7548    2799.256      -0.023018096463998    1.935169060178521



==> anc/fig8a-sig+backg <==
 X, SIG,   BACKG,   SIG+BACKG
   50.000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   150.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   250.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   350.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   450.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   550.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   650.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   750.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   850.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   950.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   1050.0000000000000       0.64728729197472956       0.57274167480116933        1.2200289667758990     
   1150.0000000000000        1.1039353838115005        2.1046614712518572        3.2085968550633579     
   1250.0000000000000        2.0680095514394949        1.0585332287849403        3.1265427802244350     
   1350.0000000000000        2.7069002864527181       0.68358003552511326        3.3904803219778312     
   1450.0000000000000        3.5065439695068608       0.73823110527915670        4.2447750747860171     
   1550.0000000000000        4.4833126331234681       0.49662191355554691        4.9799345466790150     
   1650.0000000000000        5.3781762557002368       0.41789057624297460        5.7960668319432118     
   1750.0000000000000        5.3218595277303304       0.12343537469395141        5.4452949024242816     
   1850.0000000000000        4.3493888031408288       0.58073002512361505        4.9301188282644439     
   1950.0000000000000        1.8607765584712297       7.16263141892374278E-002   1.9324028726604672     
   2050.0000000000000       0.30593114793111820       0.20666015906289889       0.51259130699401712     
   2150.0000000000000       4.38215530739997500E-002  0.87864172440830990       0.92246327748230961     
   2250.0000000000000       4.30018294871197110E-002  0.18154294218366787       0.22454477167078757     
   2350.0000000000000       4.30018294871197110E-002  7.16263141892374278E-002  0.11462814367635714     
   2450.0000000000000       7.57683337462663857E-003  0.20666015906289889       0.21423699243752553     
   2550.0000000000000       5.05786628617463513E-002  0.20666015906289889       0.25723882192464526     
   2650.0000000000000        0.0000000000000000       0.20666015906289889       0.20666015906289889     
   2750.0000000000000        0.0000000000000000       0.12343537469395141       0.12343537469395141     
   2850.0000000000000        0.0000000000000000       0.20666015906289889       0.20666015906289889     
   2950.0000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     


==> anc/fig8a-sig+backg_900 <==
 # X, SIG (S),   BACKG (B),   SIG+BACKG (S+B)
   50.000000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   150.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   250.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   350.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   450.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   550.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   650.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   750.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   850.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   950.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   1050.0000000000000       0.42145857166991252       0.57274167480116933       0.99420024647108185     
   1150.0000000000000       0.98243306769792649        2.1046614712518572        3.0870945389497839     
   1250.0000000000000        1.6103144996671002        1.0585332287849403        2.6688477284520404     
   1350.0000000000000        1.8984670563341228       0.68358003552511326        2.5820470918592360     
   1450.0000000000000        2.4435862802111412       0.73823110527915670        3.1818173854902980     
   1550.0000000000000        3.4896775669872300       0.49662191355554691        3.9862994805427769     
   1650.0000000000000        4.0831915844985192       0.41789057624297460        4.5010821607414941     
   1750.0000000000000        4.3355055089226635       0.12343537469395141        4.4589408836166147     
   1850.0000000000000        3.5850967242639875       0.58073002512361505        4.1658267493876027     
   1950.0000000000000        1.7358030448488155       7.16263141892374278E-002   1.8074293590380530     
   2050.0000000000000       0.24916599535435574       0.20666015906289889       0.45582615441725460     
   2150.0000000000000       0.10455666319311238       0.87864172440830990       0.98319838760142231     
   2250.0000000000000       1.85457382379588948E-002  0.18154294218366787       0.20008868042162675     
   2350.0000000000000       6.98849263989081374E-003  7.16263141892374278E-002  7.86148068291282476E-002
   2450.0000000000000       1.39769852797816275E-002  0.20666015906289889       0.22063714434268053     
   2550.0000000000000       4.83947936342709814E-003  0.20666015906289889       0.21149963842632599     
   2650.0000000000000       4.56875295817726467E-003  0.20666015906289889       0.21122891202107616     
   2750.0000000000000        0.0000000000000000       0.12343537469395141       0.12343537469395141     
   2850.0000000000000       4.56875295817726467E-003  0.20666015906289889       0.21122891202107616     
   2950.0000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
     
 # S_tot=   24.992744765086300      B_tot=   9.1365988702372238      (S+B)_tot=   34.129343635323522     


==> anc/fig8b-data <==
600 5.312630298079461 521.5859030836998 617.91483113069 2.9360288779944526 7.541094460078957
700 5.055437844093294 620.2643171806166 718.942731277533 2.8048647089826115 7.206670578057109
800 1.1260306843999703 725.9911894273127 822.3201174743025 0.03281590278537926 1.8611588985789769
900 4.054833686467717 831.7180616740086 923.348017621144 2.0685951810343983 5.928739769890906
1000 1.0101345314374657 930.396475770924 1024.375917767988 0.17680810652241727 1.8698103638587587
1300 2.0096324849598717 1245.2276064610844 1336.8575624082232 0.3253746482234799 3.372778711428885
     


==> anc/fig8b-sig+backg <==
 X, SIG,   BACKG,   SIG+BACKG
   100.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   200.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   300.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   400.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   500.00000000000000        0.0000000000000000       0.45716458167042179       0.45716458167042179     
   600.00000000000000        1.0937000585835275        2.8920858410661654        3.9857858996496929     
   700.00000000000000        2.6327713998802116       0.91401896734997734        3.5467903672301890     
   800.00000000000000        3.9894007769077375        1.1308913595285002        5.1202921364362375     
   900.00000000000000        4.6207146785463342       0.97269140416645861        5.5934060827127929     
   1000.0000000000000        5.6910638345118079       0.14889407563485710        5.8399579101466648     
   1100.0000000000000        6.4735157614575236        1.7272204547775818        8.2007362162351054     
   1200.0000000000000        4.5729938286306400       0.41048008503909156        4.9834739136697319     
   1300.0000000000000        2.3133260323736007       0.10599623981932972        2.4193222721929306     
   1400.0000000000000       0.43145842095225095       0.19258631581734098       0.62404473676959193     
   1500.0000000000000       5.81554962363729916E-002   0.0000000000000000       5.81554962363729916E-002


==> anc/fig8b-sig+backg_900 <==
 # X, SIG (S),   BACKG (B),   SIG+BACKG (S+B)
   100.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   200.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   300.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   400.00000000000000        0.0000000000000000        0.0000000000000000        0.0000000000000000     
   500.00000000000000        0.0000000000000000       0.45716458167042179       0.45716458167042179     
   600.00000000000000       0.96388732945996758        2.8920858410661654        3.8559731705261329     
   700.00000000000000        1.8696841085932752       0.91401896734997734        2.7837030759432526     
   800.00000000000000        2.8276826489998861        1.1308913595285002        3.9585740085283865     
   900.00000000000000        3.6843060512142429       0.97269140416645861        4.6569974553807016     
   1000.0000000000000        3.9899046425326903       0.14889407563485710        4.1387987181675472     
   1100.0000000000000        5.1515683852894583        1.7272204547775818        6.8787888400670401     
   1200.0000000000000        4.1707428780574967       0.41048008503909156        4.5812229630965886     
   1300.0000000000000        1.8344877169541063       0.10599623981932972        1.9404839567734360     
   1400.0000000000000       0.39108486142863574       0.19258631581734098       0.58367117724597672     
   1500.0000000000000       8.81599382316172048E-002   0.0000000000000000       8.81599382316172048E-002
   787.50000000000000       1.18279720033179110E-002   0.0000000000000000       1.18279720033179110E-002
     
 # S_tot=   24.983336532764692      B_tot=   8.9520293248697254      (S+B)_tot=   33.935365857634416     


==> anc/kin.gnu <==
set terminal postscript eps enhanced color "Helvetica" 40

#set ylabel "Number of events" 
set xlabel "{/Symbol S}|p_{T}|/TeV" 
set tics front
set label 1 "Allanach, Biswas, Mitra, Mondal, 2014" at 0.6,14.4 font \
"Helvetica,20"
set style fill solid 0.25 noborder 

set xtics 0.5
set mytics 2
set mxtics 5
set label 1 "Allanach, Biswas, Mitra, Mondal, 2014" at 0.6,14.4 font \
"Helvetica,20"
set output "../Scalar-sum-pT1.eps"
plot [0.600:2.400] [0:14] "fig5a-sig+backg_900" u ($1/1000):4 t "S+B" w boxes, \
"fig5a-sig+backg_900" u ($1/1000):3 tit "B" w boxes, \
"fig5a-sig+backg_900" u ($1/1000):4 notit w histeps lt 1 lw 3 lc 1, \
"fig5a-sig+backg_900" u ($1/1000):3 notit w histeps lt 1 lw 3 lc 2, \
"fig5a-data" u ($1/1000):2:(sqrt($2)) with errorbars lt 1 lc 3 pt 7 ps 3 lw 4 t "Data"

set nokey
set label 1 "Allanach, Biswas, Mitra, Mondal, 2014" at 0.8,10.3 font \
"Helvetica,20"
set output "../Scalar-sum-pT2.eps"
plot [0.800:3.000] [0:10] "fig8a-sig+backg_900" u ($1/1000):4 t "S+B" w boxes, \
"fig8a-sig+backg_900" u ($1/1000):3 tit "B" w boxes, \
"fig8a-sig+backg_900" u ($1/1000):4 notit w histeps lt 1 lw 3 lc 1, \
"fig8a-sig+backg_900" u ($1/1000):3 notit w histeps lt 1 lw 3 lc 2, \
"fig8a-data" u ($1/1000):2:(sqrt($2)) with errorbars lt 1 lc 3 pt 7 ps 3 lw 4 t "Data"

set output "../Mej_min.eps"
set xlabel "m@_{ej}^{min}/TeV"
set label 1 "Allanach, Biswas, Mitra, Mondal, 2014" at 0.2,31 font \
"Helvetica,20"
plot [0.200:1.200] [0:30] "fig5b-sig+backg_900" u ($1/1000):4 t "S+B" w boxes, \
"fig5b-sig+backg_900" u ($1/1000):3 tit "B" w boxes, \
"fig5b-sig+backg_900" u ($1/1000):4 notit w histeps lt 1 lc 1 lw 3, \
"fig5b-sig+backg_900" u ($1/1000):3 notit w histeps lt 1 lc 2 lw 3, \
"fig5b-data" u ($1/1000):2:(sqrt($2)) with errorbars lt 1 lc 3 pt 7 ps 3 lw 4 t "Data"

set output "../MINV_ej.eps"
set xlabel "m_{ej}/TeV"
set label 1 "Allanach, Biswas, Mitra, Mondal, 2014" at 0.4,10.3 font \
"Helvetica,20"
plot [0.400:1.600] [0:10] "fig8b-sig+backg_900" u ($1/1000):4 t "S+B" w boxes, \
"fig8b-sig+backg_900" u ($1/1000):3 tit "B" w boxes, \
"fig8b-sig+backg_900" u ($1/1000):4 notit w histeps lt 1 lc 1 lw 3, \
"fig8b-sig+backg_900" u ($1/1000):3 notit w histeps lt 1 lc 2 lw 3, \
"fig8b-data" u ($1/1000):2:(sqrt($2)) with errorbars lt 1 lc 3 pt 7 ps 3 lw 4 t "Data"


==> anc/p-1eejj-900.poly.data <==

# Surface 0 of 1 surfaces

# Curve title: ""SCAN-SET-I-900.txt" u ($2/1000):1:4"
# Contour 0, label:     19.4
 2.02626  0.492  19.4 
 2.01935  0.479088  19.4 
 2.01483  0.470686  19.4 
 2.01201  0.465497  19.4 
 2.0102  0.462224  19.4 
 2.00874  0.459568  19.4 
 2.00705  0.456466  19.4 
 2.00504  0.452791  19.4 
 2.00277  0.44865  19.4 
 2.00025  0.444151  19.4 
 1.99754  0.4394  19.4 
 1.99466  0.434493  19.4 
 1.99163  0.42947  19.4 
 1.98846  0.424362  19.4 
 1.98516  0.419195  19.4 
 1.98174  0.414  19.4 
 1.9782  0.4088  19.4 
 1.97454  0.4036  19.4 
 1.97077  0.3984  19.4 
 1.96686  0.3932  19.4 
 1.96282  0.388  19.4 
 1.95863  0.3828  19.4 
 1.9543  0.3776  19.4 
 1.9498  0.3724  19.4 
 1.94514  0.3672  19.4 
 1.9403  0.362  19.4 
 1.93531  0.356825  19.4 
 1.93032  0.351801  19.4 
 1.92551  0.347078  19.4 
 1.92107  0.342807  19.4 
 1.91717  0.339138  19.4 
 1.91395  0.336157  19.4 
 1.91125  0.333685  19.4 
 1.90889  0.331478  19.4 
 1.90665  0.329293  19.4 
 1.90434  0.326885  19.4 
 1.90179  0.324058  19.4 
 1.89893  0.320801  19.4 
 1.89574  0.317149  19.4 
 1.89219  0.313138  19.4 
 1.88824  0.308805  19.4 
 1.88386  0.304171  19.4 
 1.87895  0.299203  19.4 
 1.8734  0.293855  19.4 
 1.86712  0.288081  19.4 
 1.85999  0.281833  19.4 
 1.85186  0.275046  19.4 
 1.84233  0.267576  19.4 
 1.83094  0.259259  19.4 
 1.81724  0.249934  19.4 
 1.80078  0.239436  19.4 
 1.8 0.45 19.4


==> anc/p-1evjj-900.poly.data <==

# Surface 0 of 1 surfaces

# Curve title: ""SCAN-SET-I-900.txt" u ($2/1000):1:5"
# Contour 0, label:     34.3
 1.88202  0.492  34.3 
 1.8786  0.477873  34.3 
 1.87564  0.466347  34.3 
 1.87306  0.4569  34.3 
 1.87077  0.449013  34.3 
 1.86866  0.442167  34.3 
 1.86667  0.435909  34.3 
 1.86474  0.430068  34.3 
 1.86284  0.424539  34.3 
 1.86095  0.419217  34.3 
 1.85901  0.414  34.3 
 1.85702  0.4088  34.3 
 1.85495  0.4036  34.3 
 1.85281  0.3984  34.3 
 1.85059  0.3932  34.3 
 1.84829  0.388  34.3 
 1.8459  0.3828  34.3 
 1.84342  0.3776  34.3 
 1.84084  0.3724  34.3 
 1.83816  0.3672  34.3 
 1.83538  0.362  34.3 
 1.83246  0.356783  34.3 
 1.82936  0.351461  34.3 
 1.82597  0.345932  34.3 
 1.82221  0.340091  34.3 
 1.818  0.333833  34.3 
 1.81336  0.327194  34.3 
 1.80875  0.320757  34.3 
 1.80474  0.315244  34.3 
 1.8019  0.311379  34.3 
 1.80078  0.309883  34.3 
 1.80078  0.108906  7.8 
 1.83251  0.119421  7.8 
 1.85665  0.128156  7.8 
 1.87466  0.135264  7.8 
 1.888  0.140897  7.8 
 1.8981  0.14521  7.8 
 1.90633  0.148386  7.8 
 1.91361  0.150728  7.8 
 1.92078  0.15257  7.8 
 1.92867  0.154247  7.8 
 1.93809  0.156091  7.8 
 1.94959  0.158356  7.8 
 1.96254  0.160967  7.8 
 1.976  0.163768  7.8 
 1.98905  0.166603  7.8 
 2.00077  0.169316  7.8 
 2.01049  0.171808  7.8 
 2.01864  0.17421  7.8 
 2.02589  0.176708  7.8 
 2.03292  0.179491  7.8 
 2.04043  0.182746  7.8 
 2.04889  0.186593  7.8 
 2.05803  0.190887  7.8 
 2.0674  0.195418  7.8 
 2.07654  0.199975  7.8 
 2.08497  0.204345  7.8 
 2.09234  0.208359  7.8 
 2.09871  0.212006  7.8 
 2.10426  0.215316  7.8 
 2.10916  0.21832  7.8 
 2.11356  0.221048  7.8 
 2.11765  0.223555  7.8 
 2.12163  0.225994  7.8 
 2.12572  0.228542  7.8 
 2.13014  0.231378  7.8 
 2.13509  0.234679  7.8 
 2.14071  0.238572  7.8 
 2.14686  0.242979  7.8 
 2.15332  0.247771  7.8 
 2.15986  0.252821  7.8 
 2.16626  0.258  7.8 
 2.17235  0.263217  7.8 
 2.17818  0.268539  7.8 
 2.18386  0.274068  7.8 
 2.18949  0.279909  7.8 
 2.19518  0.286167  7.8 
 2.20097  0.29286  7.8 
 2.20661  0.299676  7.8 
 2.2118  0.306217  7.8 
 2.21623  0.312085  7.8 
 2.2196  0.316881  7.8 


# Contour 1, label:      7.8






















































==> anc/p-1mlq700.data <==

# Surface 0 of 1 surfaces

# Curve title: ""SCAN-SET-I-900.lq700.txt" u ($2/1000):1:4"
# Contour 0, label:     21.4
 1.96396  0.492  21.4 
 1.95602  0.477873  21.4 
 1.9493  0.466347  21.4 
 1.94354  0.4569  21.4 
 1.9385  0.449013  21.4 
 1.93394  0.442167  21.4 
 1.92965  0.435931  21.4 
 1.92562  0.43024  21.4 
 1.92191  0.42512  21.4 
 1.91855  0.420594  21.4 
 1.91559  0.416689  21.4 
 1.91304  0.413396  21.4 
 1.91084  0.410568  21.4 
 1.90887  0.408027  21.4 
 1.90705  0.405595  21.4 
 1.90528  0.40309  21.4 
 1.90347  0.40036  21.4 
 1.90155  0.39735  21.4 
 1.89948  0.394032  21.4 
 1.89718  0.390377  21.4 
 1.89461  0.386356  21.4 
 1.89173  0.381958  21.4 
 1.88855  0.377245  21.4 
 1.88511  0.372295  21.4 
 1.88146  0.367187  21.4 
 1.87764  0.362  21.4 
 1.87364  0.356783  21.4 
 1.86939  0.351461  21.4 
 1.86477  0.345932  21.4 
 1.85967  0.340091  21.4 
 1.85397  0.333833  21.4 
 1.84747  0.327  21.4 
 1.83958  0.319207  21.4 
 1.82963  0.310015  21.4 
 1.81692  0.298984  21.4 
 1.80078  0.285676  21.4 



==> anc/p-1wr-900.poly.data <==

# Surface 0 of 1 surfaces

# Curve title: ""SCAN-SET-I-900.txt" u ($2/1000):1:(chiSq($6,$3,$7))"
# Contour 0, label:     3.84
 2.2196  0.186343  3.84 
 2.21169  0.181819  3.84 
 2.20127  0.176187  3.84 
 2.18929  0.169932  3.84 
 2.17666  0.163545  3.84 
 2.16431  0.157512  3.84 
 2.15299  0.152225  3.84 
 2.14276  0.147692  3.84 
 2.13349  0.143822  3.84 
 2.12505  0.140526  3.84 
 2.11732  0.137714  3.84 
 2.11011  0.135287  3.84 
 2.10301  0.133109  3.84 
 2.09554  0.131036  3.84 
 2.08721  0.128922  3.84 
 2.07757  0.126621  3.84 
 2.06625  0.124035  3.84 
 2.05349  0.121237  3.84 
 2.03962  0.118347  3.84 
 2.025  0.115486  3.84 
 2.00998  0.112772  3.84 
 1.99492  0.110306  3.84 
 1.9802  0.108108  3.84 
 1.96621  0.106179  3.84 
 1.95334  0.10452  3.84 
 1.94198  0.103131  3.84 
 1.93243  0.102012  3.84 
 1.92456  0.101157  3.84 
 1.91817  0.100556  3.84 
 1.91305  0.100202  3.84 
 1.90898  0.100085  3.84 
 1.90571  0.100223  3.84 
 1.90284  0.10073  3.84 
 1.89995  0.101745  3.84 
 1.89659  0.103407  3.84 
 1.89233  0.105855  3.84 
 1.88689  0.109174  3.84 
 1.8806  0.113233  3.84 
 1.87391  0.117847  3.84 
 1.86732  0.122831  3.84 
 1.86129  0.128  3.84 
 1.8562  0.1332  3.84 
 1.85205  0.1384  3.84 
 1.84876  0.1436  3.84 
 1.84624  0.1488  3.84 
 1.84438  0.154  3.84 
 1.84312  0.1592  3.84 
 1.84238  0.1644  3.84 
 1.84213  0.1696  3.84 
 1.84229  0.1748  3.84 
 1.84284  0.18  3.84 
 1.84371  0.1852  3.84 
 1.84486  0.1904  3.84 
 1.84625  0.1956  3.84 
 1.84786  0.2008  3.84 
 1.84963  0.206  3.84 
 1.85154  0.2112  3.84 
 1.85356  0.2164  3.84 
 1.85566  0.2216  3.84 
 1.85782  0.2268  3.84 
 1.86001  0.232  3.84 
 1.86223  0.2372  3.84 
 1.86444  0.2424  3.84 
 1.86665  0.2476  3.84 
 1.86885  0.2528  3.84 
 1.87102  0.258  3.84 
 1.87316  0.2632  3.84 
 1.87527  0.2684  3.84 
 1.87734  0.2736  3.84 
 1.87938  0.2788  3.84 
 1.88138  0.284  3.84 
 1.88335  0.2892  3.84 
 1.88529  0.2944  3.84 
 1.88721  0.2996  3.84 
 1.8891  0.3048  3.84 
 1.89098  0.31  3.84 
 1.89283  0.315184  3.84 
 1.89464  0.320273  3.84 
 1.89639  0.325171  3.84 
 1.89803  0.329783  3.84 
 1.89955  0.334013  3.84 
 1.90094  0.337796  3.84 
 1.90234  0.34118  3.84 
 1.90391  0.344243  3.84 
 1.90581  0.347064  3.84 
 1.9082  0.34972  3.84 
 1.91122  0.352298  3.84 
 1.91489  0.35492  3.84 
 1.91924  0.357716  3.84 
 1.92426  0.360815  3.84 
 1.92996  0.364347  3.84 
 1.93631  0.368401  3.84 
 1.94313  0.372907  3.84 
 1.95018  0.37775  3.84 
 1.95723  0.382819  3.84 
 1.96406  0.388  3.84 
 1.97047  0.393194  3.84 
 1.97644  0.398348  3.84 
 1.98196  0.403425  3.84 
 1.98196  0.403425  3.84 
 1.98703  0.408384  3.84 
 1.99167  0.413188  3.84 
 1.99588  0.417788  3.84 
 1.99965  0.422102  3.84 
 2.00298  0.426039  3.84 
 2.00586  0.429508  3.84 
 2.00829  0.432418  3.84 
 2.01032  0.43476  3.84 
 2.01225  0.436855  3.84 
 2.01443  0.439106  3.84 
 2.01722  0.441916  3.84 
 2.02096  0.445688  3.84 
 2.02596  0.450816  3.84 
 2.03229  0.457661  3.84 
 2.03996  0.466572  3.84 
 2.04898  0.477902  3.84 
 2.05937  0.491999  3.84 
 2.2 0.45 3.84


==> anc/p-3eejj-900.poly.data <==
# Surface 0 of 1 surfaces
# Curve title: ""SCAN-SET-III-900.txt" u ($2/1000):1:4"
# Contour 0, label:     19.4
 2.15055  0.492  19.4 
 2.14916  0.477873  19.4 
 2.14798  0.466347  19.4 
 2.14696  0.4569  19.4 
 2.14607  0.449013  19.4 
 2.14526  0.442167  19.4 
 2.1445  0.435909  19.4 
 2.14376  0.430068  19.4 
 2.14303  0.424539  19.4 
 2.1423  0.419217  19.4 
 2.14156  0.414  19.4 
 2.1408  0.4088  19.4 
 2.14001  0.4036  19.4 
 2.13919  0.3984  19.4 
 2.13835  0.3932  19.4 
 2.13747  0.388  19.4 
 2.13655  0.3828  19.4 
 2.13561  0.3776  19.4 
 2.13462  0.3724  19.4 
 2.1336  0.3672  19.4 
 2.13253  0.362  19.4 
 2.13142  0.3568  19.4 
 2.13026  0.3516  19.4 
 2.12906  0.3464  19.4 
 2.1278  0.3412  19.4 
 2.12648  0.336  19.4 
 2.12511  0.330819  19.4 
 2.12373  0.325755  19.4 
 2.12236  0.320923  19.4 
 2.12104  0.31644  19.4 
 2.11982  0.312421  19.4 
 2.11873  0.308941  19.4 
 2.11774  0.305901  19.4 
 2.11684  0.303161  19.4 
 2.116  0.30058  19.4 
 2.11521  0.298017  19.4 
 2.11443  0.295345  19.4 
 2.11362  0.292483  19.4 
 2.11275  0.289365  19.4 
 2.11177  0.285922  19.4 
 2.11064  0.282088  19.4 
 2.10933  0.277821  19.4 
 2.10784  0.273187  19.4 
 2.10619  0.268278  19.4 
 2.10439  0.263185  19.4 
 2.10246  0.258  19.4 
 2.10041  0.2528  19.4 
 2.09824  0.2476  19.4 
 2.09593  0.2424  19.4 
 2.09346  0.2372  19.4 
 2.09084  0.232  19.4 
 2.08803  0.2268  19.4 
 2.08504  0.2216  19.4 
 2.08182  0.2164  19.4 
 2.07838  0.2112  19.4 
 2.07467  0.206  19.4 
 2.07068  0.2008  19.4 
 2.06637  0.1956  19.4 
 2.06171  0.1904  19.4 
 2.05665  0.1852  19.4 
 2.05116  0.18  19.4 
 2.04525  0.174829  19.4 
 2.03917  0.169831  19.4 
 2.03323  0.165181  19.4 
 2.02772  0.161051  19.4 
 2.02296  0.157616  19.4 
 2.01912  0.154967  19.4 
 2.01584  0.152873  19.4 
 2.01264  0.151022  19.4 
 2.00903  0.1491  19.4 
 2.00454  0.146796  19.4 
 1.99877  0.143875  19.4 
 1.99175  0.140418  19.4 
 1.98359  0.136583  19.4 
 1.97442  0.132532  19.4 
 1.96434  0.128422  19.4 
 1.95353  0.124396  19.4 
 1.94239  0.120522  19.4 
 1.93133  0.116851  19.4 
 1.92081  0.113434  19.4 
 1.91126  0.110323  19.4 
 1.90237  0.107414  19.4 
 1.89087  0.103993  19.4 
 1.87274  0.0991919  19.4 
 1.84397  0.0921415  19.4 
 1.80053  0.0819745  19.4 
 1.8 0.45



==> anc/p-3evjj-900.poly.data <==

# Surface 0 of 1 surfaces

# Curve title: ""SCAN-SET-III-900.txt" u ($2/1000):1:5"
# Contour 0, label:     34.3
 2.03066  0.5  34.3 
 2.02954  0.485618  34.3 
 2.02856  0.473882  34.3 
 2.02771  0.464265  34.3 
 2.02695  0.456235  34.3 
 2.02626  0.449265  34.3 
 2.0256  0.442894  34.3 
 2.02498  0.436947  34.3 
 2.02436  0.431318  34.3 
 2.02375  0.4259  34.3 
 2.02314  0.420588  34.3 
 2.0225  0.415294  34.3 
 2.02185  0.41  34.3 
 2.02117  0.404706  34.3 
 2.02047  0.399412  34.3 
 2.01975  0.394118  34.3 
 2.01901  0.388824  34.3 
 2.01823  0.383529  34.3 
 2.01743  0.378235  34.3 
 2.0166  0.372941  34.3 
 2.01573  0.367647  34.3 
 2.01483  0.362353  34.3 
 2.01388  0.357059  34.3 
 2.01289  0.351765  34.3 
 2.01185  0.346471  34.3 
 2.01076  0.341176  34.3 
 2.00961  0.335911  34.3 
 2.00845  0.330815  34.3 
 2.00733  0.326061  34.3 
 2.00629  0.321817  34.3 
 2.00539  0.318254  34.3 
 2.00464  0.315465  34.3 
 2.00393  0.313228  34.3 
 2.00312  0.311244  34.3 
 2.00206  0.309214  34.3 
 2.00063  0.306839  34.3 
 1.99869  0.303885  34.3 
 1.99623  0.300373  34.3 
 1.99327  0.296392  34.3 
 1.98981  0.292029  34.3 
 1.98586  0.287372  34.3 
 1.98143  0.282499  34.3 
 1.97656  0.277461  34.3 
 1.97128  0.272298  34.3 
 1.96563  0.267052  34.3 
 1.95965  0.261765  34.3 
 1.95338  0.256486  34.3 
 1.94696  0.251296  34.3 
 1.94052  0.246286  34.3 
 1.9342  0.241544  34.3 
 1.92814  0.237161  34.3 
 1.92247  0.233202  34.3 
 1.91728  0.229633  34.3 
 1.91266  0.226399  34.3 
 1.90867  0.223441  34.3 
 1.90541  0.220703  34.3 
 1.90289  0.218112  34.3 
 1.90095  0.215528  34.3 
 1.89933  0.212798  34.3 
 1.89781  0.209766  34.3 
 1.89615  0.206279  34.3 
 1.89415  0.202227  34.3 
 1.8918  0.197686  34.3 
 1.88911  0.192778  34.3 
 1.88612  0.187627  34.3 
 1.88283  0.182353  34.3 
 1.87924  0.177041  34.3 
 1.8752  0.171624  34.3 
 1.87053  0.165994  34.3 
 1.86506  0.160047  34.3 
 1.8586  0.153676  34.3 
 1.85095  0.146803  34.3 
 1.84176  0.139452  34.3 
 1.83067  0.131675  34.3 
 1.81731  0.123525  34.3 
 1.80132  0.115054  34.3 
 1.8 0.05 34.3
 1.88665  0.0500001  7.8 
 1.89975  0.051797  7.8 
 1.91916  0.0536831  7.8 
 1.94279  0.0557126  7.8 
 1.96857  0.05794  7.8 
 1.99442  0.0604198  7.8 
 2.01854  0.063165  7.8 
 2.04025  0.0660229  7.8 
 2.05917  0.0687996  7.8 
 2.07492  0.071301  7.8 
 2.08711  0.0733332  7.8 
 2.09573  0.0748091  7.8 
 2.10232  0.0760689  7.8 
 2.10879  0.0775602  7.8 
 2.11707  0.0797301  7.8 
 2.12906  0.0830259  7.8 
 2.14583  0.0876754  7.8 
 2.16499  0.0930274  7.8 
 2.18329  0.098211  7.8 
 2.19748  0.102356  7.8 
 2.20431  0.10459  7.8 


# Contour 1, label:      7.8
























==> anc/p-3mlq700.data <==

# Surface 0 of 1 surfaces

# Curve title: ""SCAN-SET-III-900.lq700.txt" u ($2/1000):1:4"
# Contour 0, label:     21.4
 2.08086  0.475  21.4 
 2.07972  0.461417  21.4 
 2.07875  0.450333  21.4 
 2.07791  0.44125  21.4 
 2.07716  0.433667  21.4 
 2.07649  0.427083  21.4 
 2.07584  0.421067  21.4 
 2.07522  0.41545  21.4 
 2.07461  0.410133  21.4 
 2.074  0.405017  21.4 
 2.07338  0.4  21.4 
 2.07274  0.395  21.4 
 2.07208  0.39  21.4 
 2.0714  0.385  21.4 
 2.07069  0.38  21.4 
 2.06995  0.375  21.4 
 2.06918  0.37  21.4 
 2.06839  0.365  21.4 
 2.06756  0.36  21.4 
 2.06671  0.355  21.4 
 2.06581  0.35  21.4 
 2.06489  0.345  21.4 
 2.06392  0.34  21.4 
 2.06291  0.335  21.4 
 2.06186  0.33  21.4 
 2.06076  0.325  21.4 
 2.05961  0.32  21.4 
 2.05841  0.315  21.4 
 2.05716  0.31  21.4 
 2.05584  0.305  21.4 
 2.05446  0.3  21.4 
 2.05302  0.295  21.4 
 2.0515  0.29  21.4 
 2.0499  0.285  21.4 
 2.04822  0.28  21.4 
 2.04645  0.275  21.4 
 2.04459  0.27  21.4 
 2.04263  0.265  21.4 
 2.04055  0.26  21.4 
 2.03835  0.255  21.4 
 2.03602  0.25  21.4 
 2.03355  0.245  21.4 
 2.03094  0.24  21.4 
 2.02815  0.235  21.4 
 2.02519  0.23  21.4 
 2.02203  0.225  21.4 
 2.0187  0.220031  21.4 
 2.01533  0.215244  21.4 
 2.0121  0.210825  21.4 
 2.0092  0.206955  21.4 
 2.00679  0.203819  21.4 
 2.00497  0.201511  21.4 
 2.00352  0.199769  21.4 
 2.00216  0.198244  21.4 
 2.00057  0.196585  21.4 
 1.99846  0.194444  21.4 
 1.99559  0.191552  21.4 
 1.99196  0.187977  21.4 
 1.98761  0.183869  21.4 
 1.98259  0.179377  21.4 
 1.97696  0.174653  21.4 
 1.97076  0.169831  21.4 
 1.96408  0.164999  21.4 
 1.95699  0.160228  21.4 
 1.94957  0.155589  21.4 
 1.94189  0.151156  21.4 
 1.93408  0.146995  21.4 
 1.92635  0.143144  21.4 
 1.91898  0.139637  21.4 
 1.91222  0.136509  21.4 
 1.90634  0.133792  21.4 
 1.90138  0.131459  21.4 
 1.89657  0.129237  21.4 
 1.89091  0.126794  21.4 
 1.8834  0.123795  21.4 
 1.87305  0.119906  21.4 
 1.85932  0.114964  21.4 
 1.84352  0.109478  21.4 
 1.82741  0.104127  21.4 
 1.81275  0.0995877  21.4 
 1.80132  0.0965401  21.4 



==> anc/p-3wr-900.poly.data <==

# Surface 0 of 1 surfaces

# Curve title: ""SCAN-SET-III-900.txt" u ($2/1000):1:(chiSq($6,$3,$7))"
# Contour 0, label:     3.84
 2.18163  0.492  3.84 
 2.18061  0.477873  3.84 
 2.17974  0.466347  3.84 
 2.17898  0.4569  3.84 
 2.17831  0.449013  3.84 
 2.17769  0.442167  3.84 
 2.17711  0.435909  3.84 
 2.17654  0.430068  3.84 
 2.17598  0.424539  3.84 
 2.17541  0.419217  3.84 
 2.17483  0.414  3.84 
 2.17423  0.4088  3.84 
 2.1736  0.4036  3.84 
 2.17294  0.3984  3.84 
 2.17225  0.3932  3.84 
 2.17153  0.388  3.84 
 2.17078  0.3828  3.84 
 2.16999  0.3776  3.84 
 2.16917  0.3724  3.84 
 2.1683  0.3672  3.84 
 2.16739  0.362  3.84 
 2.16643  0.3568  3.84 
 2.16542  0.3516  3.84 
 2.16436  0.3464  3.84 
 2.16324  0.3412  3.84 
 2.16206  0.336  3.84 
 2.16081  0.3308  3.84 
 2.15949  0.3256  3.84 
 2.15809  0.3204  3.84 
 2.15661  0.3152  3.84 
 2.15503  0.31  3.84 
 2.15336  0.3048  3.84 
 2.15157  0.2996  3.84 
 2.14967  0.2944  3.84 
 2.14764  0.2892  3.84 
 2.14547  0.284  3.84 
 2.14315  0.278802  3.84 
 2.14067  0.273616  3.84 
 2.13802  0.268453  3.84 
 2.1352  0.263326  3.84 
 2.1322  0.258245  3.84 
 2.12904  0.253251  3.84 
 2.12586  0.248488  3.84 
 2.12286  0.244129  3.84 
 2.12019  0.240347  3.84 
 2.11805  0.237315  3.84 
 2.11655  0.235112  3.84 
 2.11553  0.233452  3.84 
 2.1148  0.231952  3.84 
 2.11414  0.230232  3.84 
 2.11334  0.227912  3.84 
 2.11224  0.224707  3.84 
 2.1108  0.220717  3.84 
 2.10901  0.216138  3.84 
 2.10689  0.211167  3.84 
 2.10443  0.206  3.84 
 2.10161  0.2008  3.84 
 2.09836  0.1956  3.84 
 2.09457  0.1904  3.84 
 2.09014  0.1852  3.84 
 2.08497  0.18  3.84 
 2.07901  0.174815  3.84 
 2.07235  0.169717  3.84 
 2.06517  0.164793  3.84 
 2.05762  0.160133  3.84 
 2.04985  0.155821  3.84 
 2.04201  0.151924  3.84 
 2.03412  0.148409  3.84 
 2.02623  0.145223  3.84 
 2.01834  0.142311  3.84 
 2.01048  0.139619  3.84 
 2.00263  0.137092  3.84 
 1.99459  0.134669  3.84 
 1.98615  0.13229  3.84 
 1.97705  0.129894  3.84 
 1.96708  0.127419  3.84 
 1.95615  0.124823  3.84 
 1.94472  0.122139  3.84 
 1.93344  0.119416  3.84 
 1.92293  0.116705  3.84 
 1.91382  0.114057  3.84 
 1.90651  0.111473  3.84 
 1.90054  0.108761  3.84 
 1.89524  0.105677  3.84 
 1.88992  0.101982  3.84 
 1.88389  0.0974309  3.84 
 1.87668  0.0917566  3.84 
 1.86855  0.0845811  3.84 
 1.85996  0.0754996  3.84 
 1.85137  0.0641074  3.84 
 1.84324  0.0500008  3.84 
 2.17667  0.0500001  3.84 
 2.18534  0.0516058  3.84 
 2.194  0.0532116  3.84 
 2.20267  0.0548174  3.84 
 2.21134  0.0564232  3.84 
 2.22001  0.058029  3.84 








==> anc/p-4eejj-900.poly.data <==

# Surface 0 of 1 surfaces

# Curve title: ""SCAN-SET-IV-900.txt" u ($2/1000):1:4"
# Contour 0, label:     58.4
 2.20255  0.402566  58.4 
 2.19928  0.396978  58.4 
 2.19531  0.390578  58.4 
 2.19084  0.3837  58.4 
 2.18611  0.376679  58.4 
 2.18134  0.369853  58.4 
 2.17671  0.363482  58.4 
 2.17218  0.357535  58.4 
 2.16768  0.351906  58.4 
 2.16313  0.346488  58.4 
 2.15844  0.341176  58.4 
 2.15355  0.335884  58.4 
 2.14845  0.330603  58.4 
 2.14313  0.325344  58.4 
 2.1376  0.320117  58.4 
 2.13185  0.314935  58.4 
 2.12593  0.309836  58.4 
 2.12008  0.304971  58.4 
 2.11459  0.300518  58.4 
 2.10974  0.296656  58.4 
 2.10583  0.293564  58.4 
 2.10301  0.291327  58.4 
 2.10092  0.289647  58.4 
 2.09908  0.288135  58.4 
 2.097  0.286401  58.4 
 2.09419  0.284053  58.4 
 2.09028  0.2808  58.4 
 2.08532  0.276744  58.4 
 2.07945  0.272085  58.4 
 2.07284  0.267025  58.4 
 2.06564  0.261765  58.4 
 2.05801  0.256489  58.4 
 2.05016  0.251324  58.4 
 2.04233  0.24638  58.4 
 2.03472  0.241769  58.4 
 2.02757  0.2376  58.4 
 2.02103  0.233946  58.4 
 2.01502  0.230725  58.4 
 2.00938  0.227816  58.4 
 2.00398  0.225101  58.4 
 1.99865  0.222458  58.4 
 1.99322  0.219771  58.4 
 1.98739  0.216946  58.4 
 1.98083  0.213889  58.4 
 1.97322  0.21051  58.4 
 1.96422  0.206717  58.4 
 1.9537  0.202485  58.4 
 1.94235  0.19805  58.4 
 1.93104  0.193717  58.4 
 1.92064  0.189789  58.4 
 1.91203  0.186568  58.4 
 1.90572  0.184227  58.4 
 1.90081  0.1824  58.4 
 1.89601  0.180593  58.4 
 1.89003  0.178308  58.4 
 1.8816  0.175048  58.4 
 1.86975  0.170465  58.4 
 1.85468  0.164792  58.4 
 1.83691  0.158411  58.4 
 1.81696  0.151702  58.4 
 1.79534  0.145048  58.4 
 1.79534  0.0789661  19.4 
 1.8473  0.0877007  19.4 
 1.88363  0.0938226  19.4 
 1.90823  0.0979995  19.4 
 1.92501  0.1009  19.4 
 1.93788  0.103192  19.4 
 1.95009  0.105435  19.4 
 1.96232  0.107749  19.4 
 1.97456  0.110144  19.4 
 1.98682  0.112633  19.4 
 1.99912  0.115225  19.4 
 2.01142  0.117921  19.4 
 2.02358  0.120688  19.4 
 2.0354  0.123481  19.4 
 2.04671  0.126256  19.4 
 2.0573  0.128968  19.4 
 2.06711  0.131597  19.4 
 2.07647  0.134219  19.4 
 2.08584  0.136932  19.4 
 2.09566  0.139836  19.4 
 2.10639  0.143029  19.4 
 2.11858  0.146691  19.4 
 2.13321  0.151324  19.4 
 2.15135  0.157511  19.4 
 2.17411  0.165836  19.4 
 2.20255  0.17688  19.4 






























==> anc/p-4evjj-900.poly.data <==
# Surface 0 of 1 surfaces

# Curve title: ""SCAN-SET-IV-900.txt" u ($2/1000):1:5"
# Contour 0, label:     34.3
 2.20255  0.184946  34.3 
 2.19742  0.182232  34.3 
 2.18811  0.177679  34.3 
 2.17609  0.172001  34.3 
 2.16279  0.165913  34.3 
 2.14969  0.16013  34.3 
 2.13793  0.155215  34.3 
 2.1275  0.151132  34.3 
 2.11808  0.147692  34.3 
 2.10934  0.144707  34.3 
 2.10098  0.141989  34.3 
 2.0927  0.139376  34.3 
 2.0843  0.136809  34.3 
 2.07561  0.134255  34.3 
 2.06645  0.131681  34.3 
 2.05665  0.129054  34.3 
 2.04604  0.126355  34.3 
 2.03444  0.123619  34.3 
 2.02171  0.120898  34.3 
 2.00767  0.11824  34.3 
 1.99216  0.115696  34.3 
 1.97524  0.113312  34.3 
 1.95776  0.111121  34.3 
 1.94081  0.10915  34.3 
 1.92546  0.107428  34.3 
 1.91279  0.105984  34.3 
 1.90282  0.104654  34.3 
 1.89135  0.102505  34.3 
 1.87312  0.0984131  34.3 
 1.84287  0.0912528  34.3 
 1.79534  0.0798999  34.3 
 1.8 0.05 34.3
 1.93938  0.0500001  7.8 
 1.9741  0.0517862  7.8 
 2.0069  0.0541641  7.8 
 2.0379  0.0570263  7.8 
 2.06726  0.0602653  7.8 
 2.09513  0.0637735  7.8 
 2.12154  0.0674378  7.8 
 2.14604  0.0711224  7.8 
 2.16808  0.0746859  7.8 
 2.1871  0.077987  7.8 
 2.20255  0.0808843  7.8 


# Contour 1, label:      7.8














==> anc/p-4mlq700.data <==

# Surface 0 of 1 surfaces

# Curve title: ""SCAN-SET-IV-900.lq700.txt" u ($2/1000):1:4"
# Contour 0, label:     21.4
 2.20255  0.197646  21.4 
 2.18311  0.188878  21.4 
 2.16393  0.181002  21.4 
 2.14593  0.174132  21.4 
 2.13003  0.168385  21.4 
 2.11715  0.163875  21.4 
 2.10781  0.160622  21.4 
 2.10094  0.158257  21.4 
 2.09508  0.156318  21.4 
 2.08877  0.154341  21.4 
 2.08055  0.151864  21.4 
 2.06942  0.148564  21.4 
 2.05628  0.144696  21.4 
 2.04247  0.140652  21.4 
 2.02937  0.136829  21.4 
 2.01832  0.133622  21.4 
 2.01022  0.131299  21.4 
 2.00408  0.129629  21.4 
 1.99843  0.128253  21.4 
 1.99184  0.126813  21.4 
 1.98284  0.12495  21.4 
 1.97043  0.122411  21.4 
 1.95551  0.119359  21.4 
 1.93942  0.116062  21.4 
 1.92352  0.112786  21.4 
 1.90914  0.109799  21.4 
 1.89674  0.107202  21.4 
 1.8832  0.104429  21.4 
 1.86447  0.100746  21.4 
 1.83653  0.0954206  21.4 
 1.79534  0.0877203  21.4 



==> anc/p-4wr-900.poly.data <==

# Surface 0 of 1 surfaces

# Curve title: ""SCAN-SET-IV-900.txt" u ($2/1000):1:(chiSq($6,$3,$7))"
# Contour 0, label:     3.84
 2.20255  0.18574  3.84 
 2.20049  0.182626  3.84 
 2.19611  0.17775  3.84 
 2.18956  0.171712  3.84 
 2.18103  0.165114  3.84 
 2.17066  0.158557  3.84 
 2.15876  0.152548  3.84 
 2.14606  0.147219  3.84 
 2.13342  0.142609  3.84 
 2.12171  0.138756  3.84 
 2.11179  0.135698  3.84 
 2.10419  0.133415  3.84 
 2.09805  0.131643  3.84 
 2.09222  0.130062  3.84 
 2.08551  0.128349  3.84 
 2.07675  0.126183  3.84 
 2.06509  0.123345  3.84 
 2.05101  0.12003  3.84 
 2.03531  0.116537  3.84 
 2.0188  0.113164  3.84 
 2.00229  0.110208  3.84 
 1.98647  0.107894  3.84 
 1.97162  0.106146  3.84 
 1.9579  0.104812  3.84 
 1.94547  0.103743  3.84 
 1.93451  0.102788  3.84 
 1.92504  0.101786  3.84 
 1.91661  0.100541  3.84 
 1.90862  0.0988474  3.84 
 1.90049  0.0964981  3.84 
 1.89161  0.0932873  3.84 
 1.88169  0.088952  3.84 
 1.87153  0.0830023  3.84 
 1.86222  0.0748915  3.84 
 1.85483  0.0640729  3.84 
 1.85047  0.0500008  3.84 
 2.10505  0.0500002  3.84 
 2.12455  0.0531231  3.84 
 2.14405  0.0562462  3.84 
 2.16355  0.0593694  3.84 
 2.18305  0.0624925  3.84 
 2.20255  0.0656156  3.84 










==> anc/s1-900.data <==

# Surface 0 of 1 surfaces

# Curve title: ""0nu2beta-S1-900.dat" u ($2/1000):1:(log10($3))"
# Contour 0, label:     26.3
 2.2196  0.282613  26.301 
 2.19431  0.279454  26.301 
 2.17368  0.276538  26.301 
 2.15677  0.273842  26.301 
 2.14266  0.271342  26.301 
 2.1304  0.269015  26.301 
 2.1192  0.266835  26.301 
 2.10875  0.26477  26.301 
 2.09885  0.262783  26.301 
 2.08933  0.26084  26.301 
 2.07999  0.258907  26.301 
 2.07073  0.256963  26.301 
 2.06175  0.255058  26.301 
 2.05334  0.253258  26.301 
 2.04578  0.251626  26.301 
 2.03935  0.25023  26.301 
 2.03421  0.249109  26.301 
 2.03  0.248206  26.301 
 2.02626  0.247437  26.301 
 2.0225  0.246722  26.301 
 2.01825  0.245976  26.301 
 2.01313  0.245133  26.301 
 2.00715  0.244183  26.301 
 2.0004  0.243131  26.301 
 1.99301  0.241983  26.301 
 1.98506  0.240745  26.301 
 1.97666  0.239423  26.301 
 1.9679  0.238026  26.301 
 1.95888  0.236565  26.301 
 1.94968  0.23505  26.301 
 1.94039  0.233493  26.301 
 1.93105  0.231894  26.301 
 1.92152  0.230226  26.301 
 1.91163  0.22845  26.301 
 1.90117  0.226529  26.301 
 1.88997  0.224424  26.301 
 1.87772  0.222071  26.301 
 1.8636  0.219288  26.301 
 1.84669  0.215869  26.301 
 1.82606  0.211603  26.301 
 1.80078  0.206284  26.301 


# Contour 1, label:     25.5
 2.2196  0.457057  25.4771 
 2.19586  0.451957  25.4771 
 2.17931  0.448372  25.4771 
 2.16812  0.44593  25.4771 
 2.16051  0.444257  25.4771 
 2.15466  0.442979  25.4771 
 2.14905  0.441778  25.4771 
 2.14327  0.440557  25.4771 
 2.13717  0.439276  25.4771 
 2.13062  0.437891  25.4771 
 2.12348  0.436363  25.4771 
 2.11566  0.43466  25.4771 
 2.10726  0.432798  25.4771 
 2.09841  0.430801  25.4771 
 2.08927  0.428695  25.4771 
 2.07999  0.426506  25.4771 
 2.07068  0.424255  25.4771 
 2.06138  0.421947  25.4771 
 2.05207  0.419583  25.4771 
 2.04276  0.417165  25.4771 
 2.03346  0.414693  25.4771 
 2.02417  0.412178  25.4771 
 2.01505  0.409661  25.4771 
 2.00623  0.407196  25.4771 
 1.99787  0.404834  25.4771 
 1.99013  0.402626  25.4771 
 1.98311  0.400613  25.4771 
 1.97678  0.398789  25.4771 
 1.97104  0.397136  25.4771 
 1.9658  0.395638  25.4771 
 1.96097  0.394276  25.4771 
 1.95643  0.393024  25.4771 
 1.95193  0.391811  25.4771 
 1.94719  0.390556  25.4771 
 1.94192  0.38918  25.4771 
 1.93584  0.387601  25.4771 
 1.92872  0.385754  25.4771 
 1.92054  0.383633  25.4771 
 1.91134  0.381247  25.4771 
 1.90114  0.378605  25.4771 
 1.88997  0.375716  25.4771 
 1.87772  0.372544  25.4771 
 1.8636  0.368874  25.4771 
 1.84669  0.364448  25.4771 
 1.82606  0.359007  25.4771 
 1.80078  0.352292  25.4771 



==> anc/s3-900.data <==

# Surface 0 of 1 surfaces

# Curve title: ""0nu2beta-S3-900.dat" u ($2/1000):1:(log10($3))"
# Contour 0, label:     26.3
 2.22039  0.33029  26.301 
 2.19504  0.327968  26.301 
 2.17436  0.325823  26.301 
 2.15741  0.323838  26.301 
 2.14326  0.321993  26.301 
 2.13098  0.32027  26.301 
 2.11975  0.31865  26.301 
 2.10927  0.317108  26.301 
 2.09935  0.315618  26.301 
 2.0898  0.314154  26.301 
 2.08044  0.312689  26.301 
 2.07111  0.311203  26.301 
 2.06177  0.309689  26.301 
 2.05244  0.308148  26.301 
 2.04311  0.306578  26.301 
 2.03378  0.304978  26.301 
 2.02451  0.303359  26.301 
 2.01556  0.301774  26.301 
 2.00727  0.300289  26.301 
 1.99997  0.298968  26.301 
 1.99398  0.297876  26.301 
 1.98948  0.297049  26.301 
 1.98601  0.296394  26.301 
 1.98295  0.295793  26.301 
 1.9797  0.295123  26.301 
 1.97565  0.294265  26.301 
 1.97031  0.293125  26.301 
 1.96379  0.291725  26.301 
 1.95633  0.290112  26.301 
 1.94817  0.288337  26.301 
 1.93955  0.286448  26.301 
 1.93064  0.28448  26.301 
 1.92137  0.282405  26.301 
 1.91159  0.280183  26.301 
 1.90116  0.277772  26.301 
 1.88994  0.275132  26.301 
 1.87765  0.272178  26.301 
 1.8635  0.268658  26.301 
 1.84655  0.264279  26.301 
 1.82587  0.258744  26.301 
 1.80052  0.251761  26.301 


# Contour 1, label:     25.5
 2.06825  0.492  25.4771 
 2.04885  0.48745  25.4771 
 2.03177  0.48307  25.4771 
 2.01668  0.478876  25.4771 
 2.00321  0.47488  25.4771 
 1.99102  0.471099  25.4771 
 1.97981  0.467541  25.4771 
 1.96942  0.464197  25.4771 
 1.95976  0.461049  25.4771 
 1.95073  0.458082  25.4771 
 1.94222  0.455279  25.4771 
 1.93416  0.452635  25.4771 
 1.92664  0.450183  25.4771 
 1.91979  0.447967  25.4771 
 1.91372  0.44603  25.4771 
 1.90856  0.444415  25.4771 
 1.90429  0.443129  25.4771 
 1.90038  0.44202  25.4771 
 1.89613  0.440901  25.4771 
 1.89087  0.439583  25.4771 
 1.8839  0.437877  25.4771 
 1.87456  0.435605  25.4771 
 1.8622  0.432617  25.4771 
 1.84617  0.428774  25.4771 
 1.82582  0.423938  25.4771 
 1.80052  0.417968  25.4771 



==> anc/s4-900.data <==

# Surface 0 of 1 surfaces

# Curve title: ""0nu2beta-S4-900.dat" u ($2/1000):1:(log10($3))"
# Contour 0, label:     26.3
 2.21953  0.282108  26.301 
 2.19422  0.278835  26.301 
 2.17357  0.275832  26.301 
 2.15664  0.27307  26.301 
 2.14251  0.27052  26.301 
 2.13024  0.268153  26.301 
 2.11903  0.265936  26.301 
 2.10856  0.263837  26.301 
 2.09865  0.261818  26.301 
 2.08912  0.259845  26.301 
 2.07977  0.257881  26.301 
 2.0705  0.255909  26.301 
 2.06156  0.253986  26.301 
 2.05328  0.252189  26.301 
 2.04597  0.250593  26.301 
 2.03996  0.249274  26.301 
 2.03542  0.248278  26.301 
 2.03191  0.247525  26.301 
 2.02881  0.246906  26.301 
 2.02554  0.246312  26.301 
 2.02147  0.245633  26.301 
 2.01616  0.244782  26.301 
 2.00968  0.243764  26.301 
 2.00228  0.242607  26.301 
 1.99417  0.241341  26.301 
 1.9856  0.239992  26.301 
 1.97677  0.238585  26.301 
 1.96774  0.237128  26.301 
 1.95857  0.235626  26.301 
 1.94931  0.234082  26.301 
 1.94  0.232501  26.301 
 1.93065  0.23088  26.301 
 1.92112  0.229188  26.301 
 1.91121  0.227386  26.301 
 1.90074  0.225438  26.301 
 1.88953  0.223304  26.301 
 1.87726  0.220918  26.301 
 1.86313  0.218099  26.301 
 1.8462  0.214635  26.301 
 1.82555  0.210315  26.301 
 1.80023  0.20493  26.301 


# Contour 1, label:     25.5
 2.21953  0.456221  25.4771 
 2.19601  0.451095  25.4771 
 2.18002  0.447591  25.4771 
 2.16955  0.445284  25.4771 
 2.1626  0.443749  25.4771 
 2.15717  0.442559  25.4771 
 2.15158  0.441359  25.4771 
 2.14548  0.440065  25.4771 
 2.13887  0.438664  25.4771 
 2.13174  0.43714  25.4771 
 2.12407  0.435481  25.4771 
 2.11587  0.433676  25.4771 
 2.10723  0.431739  25.4771 
 2.09826  0.429688  25.4771 
 2.08907  0.427542  25.4771 
 2.07977  0.425319  25.4771 
 2.07045  0.423034  25.4771 
 2.06113  0.420692  25.4771 
 2.05181  0.418294  25.4771 
 2.0425  0.415841  25.4771 
 2.03318  0.413335  25.4771 
 2.02389  0.410786  25.4771 
 2.01481  0.408251  25.4771 
 2.00612  0.405794  25.4771 
 1.99802  0.403481  25.4771 
 1.99072  0.401377  25.4771 
 1.98434  0.399528  25.4771 
 1.97873  0.397897  25.4771 
 1.97366  0.396431  25.4771 
 1.96892  0.395073  25.4771 
 1.96429  0.393768  25.4771 
 1.95955  0.392462  25.4771 
 1.95453  0.391108  25.4771 
 1.9491  0.389662  25.4771 
 1.94309  0.388078  25.4771 
 1.93637  0.386311  25.4771 
 1.92879  0.384323  25.4771 
 1.92033  0.382104  25.4771 
 1.91098  0.379653  25.4771 
 1.90071  0.376965  25.4771 
 1.88953  0.374039  25.4771 
 1.87726  0.370829  25.4771 
 1.86313  0.367116  25.4771 
 1.8462  0.362637  25.4771 
 1.82555  0.35713  25.4771 
 1.80023  0.350333  25.4771 



==> anc/sel.tex <==
    \ArrowLine(0,0)(30,30)
    \ArrowLine(0,60)(30,30)
    \DashLine(30,30)(60,30){5}
    \ArrowLine(60,30)(90,60)    
    \ArrowLine(60,30)(90,0)    
    \ArrowLine(120,0)(90,0)
    \ArrowLine(120,0)(120,30)
    \DashLine(120,0)(150,0){5}    
    \ArrowLine(150,0)(150,30)
    \ArrowLine(150,0)(180,0)
    \Text(18,30)[c]{$\lambda'_{111}$}
%    \Text(75,30)[c]{$\lambda'_{111}$}
    \Text(0,53)[c]{$u$}    
    \Text(0,7)[c]{$d^c$} 
    \Text(45,35)[c]{$\tilde e_L^*$}       
    \Text(90,53)[c]{$e^c$}       
    \Text(90,10)[c]{$\chi_1^0$}       
    \Text(115,25)[c]{$u$}       
    \Text(145,25)[c]{$e$}       
    \Text(180,7)[c]{$d^c$}       
    \Text(135,7)[c]{$\tilde u_L^*$}       



==> anc/snu.tex <==
    \ArrowLine(0,0)(30,30)
    \ArrowLine(0,60)(30,30)
    \DashLine(30,30)(60,30){5}
    \ArrowLine(60,30)(90,60)    
    \ArrowLine(60,30)(90,0)    
    \ArrowLine(120,0)(90,0)
    \ArrowLine(120,0)(120,30)
    \DashLine(120,0)(150,0){5}    
    \ArrowLine(150,0)(150,30)
    \ArrowLine(150,0)(180,0)
    \Text(18,30)[c]{$\lambda'_{111}$}
%    \Text(75,30)[c]{$\lambda'_{111}$}
    \Text(0,53)[c]{$d$}    
    \Text(0,7)[c]{$d^c$} 
    \Text(45,35)[c]{$\tilde \nu_L$}       
    \Text(90,53)[c]{$\nu$}       
    \Text(90,10)[c]{$\chi_1^0$}       
    \Text(115,25)[c]{$u$}       
    \Text(145,25)[c]{$e$}       
    \Text(180,7)[c]{$d^c$}       
    \Text(135,7)[c]{$\tilde u_L^*$}       


